Improved analysis of isovector nucleon matrix elements with $N_f=2+1$ flavors of $\mathcal{O}(a)$ improved Wilson fermions

We present an update of our determination of the isovector charges $g_A^{u-d}$, $g_S^{u-d}$ and $g_T^{u-d}$, and the isovector twist-2 forward matrix elements $\langle x\rangle_{u-d}$, $\langle x\rangle_{\Delta u-\Delta d}$ and $\langle x\rangle_{\delta u-\delta d}$ on the $N_\mathrm{f}=2+1$ gauge ensembles generated by the Coordinated Lattice Simulations (CLS) effort. We have significantly extended our coverage of the parameter space by adding ensembles at the physical pion mass and fine lattice spacing, at nearly-physical pion masses and very fine lattice spacings, and at very large physical lattice volumes, enabling a well-controlled extrapolation to the physical point. Another major improvement is achieved owing to the extended range of source-sink separations, which allows us to perform two-state fits to summed correlator ratios, leading to a much higher level of control over excited-state effects. Systematic uncertainties from the chiral, continuum and infinite-volume extrapolations are incorporated via model averages based on the Akaike Information Criterion. Our final results at the physical point are $g_A^{u-d} = 1.254(19)_\mathrm{stat}(15)_\mathrm{sys}[24]_\mathrm{total}$, $g_S^{u-d} = 1.203(77)_\mathrm{stat}(81)_\mathrm{sys}[112]_\mathrm{total}$, $g_T^{u-d} = 0.993(15)_\mathrm{stat}(05)_\mathrm{sys}[16]_\mathrm{total}$, $\langle x\rangle_{u-d} = 0.153(15)_\mathrm{stat}(10)_\mathrm{sys}[17]_\mathrm{total}$, $\langle x\rangle_{\Delta u - \Delta d} = 0.207(15)_\mathrm{stat}(06)_\mathrm{sys}[16]_\mathrm{total}$, and $\langle x\rangle_{\delta u - \delta d} = 0.195(17)_\mathrm{stat}(15)_\mathrm{sys}[23]_\mathrm{total}$. While our results for the isovector charges are in excellent agreement with the FLAG\,21 averages, we note that our error for the tensor charge $g_T^{u-d}$ is considerably smaller.

==> plots/AIC/update_AIC_plots.sh <==
#!/bin/bash
## This script updates the plots for the model average from the analysis production directory on the local machine.
rsync -av ${HOME}/WORK/fits/CLS/nucleon/charges_v2/CCF_results/*/plots/model_average/isovector.*.model_average.bootstrap.pdf .


==> plots/CCF/update_CCF_plots.sh <==
#!/bin/bash
## This script updates the plots for the physical extrapolations from the analysis production directory on the local machine.
## For the plots in the draft we use t_sep_min=0.3fm
rsync -av ${HOME}/WORK/fits/CLS/nucleon/charges_v2/CCF_results/*_{charge,x}/plots/sim_3NME_2gap.summation/tsepmin0.3/CCF_fit.NNLO.no_cut.sim_3NME_2gap.summation_tsepmin0.3.isovector.*.*_extrapolation.in_phys_units.pdf . --progress ## all three extrapolations for the NNLO fit to the full dataset for all observables

rsync -av ${HOME}/WORK/fits/CLS/nucleon/charges_v2/CCF_results/*_{charge,x}/plots/sim_3NME_2gap.summation/tsepmin0.3/CCF_fit.Mpi_300MeV_cut.sim_3NME_2gap.summation_tsepmin0.3.isovector.*.light_chiral_extrapolation.in_phys_units.pdf . --progress ## chiral extrapolation for the basic fit with M_pi<300MEV cut for all observables



==> plots/ESA/update_ESA_plots.sh <==
#!/bin/bash
## This script updates the plots for the excited state analysis (ESA) from the analysis production directories on the local machine.

rsync -av ${HOME}/WORK/fits/CLS/nucleon/charges_v2/*/plots/{C101.isovector.average_x.sim_3NME_2gap.summation.1state_and_2state_vs_tsepmin,C101.isovector.axial_charge.sim_3NME_2gap.summation.1state_and_2state_vs_tsepmin,C101.isovector.local.sim_3NME_2gap.summation.two_state.tsepmin5.fit,C101.isovector.twist2.sim_3NME_2gap.summation.two_state.tsepmin5.fit,E250.isovector.axial_charge.sim_3NME_2gap.summation.tsepmin6.symm,E250.isovector.scalar_charge.sim_3NME_2gap.summation.tsepmin6.symm,E250.isovector.tensor_charge.sim_3NME_2gap.summation.tsepmin6.symm,E250.isovector.local.sim_3NME_2gap.summation.two_state.tsepmin6.fit,E300.isovector.average_x.sim_3NME_2gap.summation.tsepmin8.symm,E300.isovector.helicity_x.sim_3NME_2gap.summation.tsepmin8.symm,E300.isovector.transversity_x.sim_3NME_2gap.summation.tsepmin8.symm,E300.isovector.twist2.sim_3NME_2gap.summation.two_state.tsepmin8.fit}.pdf . --progress


